DynaMarks: Defending Against Deep Learning Model Extraction Using Dynamic Watermarking

The functionality of a deep learning (DL) model can be stolen via model extraction where an attacker obtains a surrogate model by utilizing the responses from a prediction API of the original model. In this work, we propose a novel watermarking technique called DynaMarks to protect the intellectual property (IP) of DL models against such model extraction attacks in a black-box setting. Unlike existing approaches, DynaMarks does not alter the training process of the original model but rather embeds watermark into a surrogate model by dynamically changing the output responses from the original model prediction API based on certain secret parameters at inference runtime. The experimental outcomes on Fashion MNIST, CIFAR-10, and ImageNet datasets demonstrate the efficacy of DynaMarks scheme to watermark surrogate models while preserving the accuracies of the original models deployed in edge devices. In addition, we also perform experiments to evaluate the robustness of DynaMarks against various watermark removal strategies, thus allowing a DL model owner to reliably prove model ownership.

==> plots/updated_wm_transferability.m <==
clc;
clear all;

fraction = [0.05 0.10 0.20 0.50 0.75 1.00];

data_fmnist_d_org_sm = [38.87 37.67 45.86 37.62 56.34 40.76];
data_fmnist_d_alt_sm = [15.05 14.23 15.16 13.80 19.95 15.20];
eta_fmnist =[2.58 2.65 3.03 2.73 2.82 2.68];
eta_fmnist_threshold = [1 1 1 1 1 1];

data_cifar10_d_org_sm = [51.62 33.39 26.18 32.23 28.47 33.21];
data_cifar10_d_alt_sm = [31.67 20.87 15.63 13.93 13.31 14.11];
eta_cifar10 =[1.63 1.6 1.67 2.31 2.14 2.35];
eta_cifar10_threshold = [1 1 1 1 1 1];


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
subplot(2,1,1);
%subplot('Position',[0.15 0.5 0.75 0.35]);


hold on
xlim([0.04 1.01])
xlabel('(a) Fraction $\gamma$ of Fashion MNIST Data','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis left
p1 = plot(fraction,data_fmnist_d_org_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p1_line = plot(fraction,data_fmnist_d_org_sm,'b','LineWidth',1.5);
p2 = plot(fraction,data_fmnist_d_alt_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p2_line = plot(fraction,data_fmnist_d_alt_sm,'b','LineWidth',1.5)
ylim([0 80])
ylabel('Distance from $D^{sm}$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis right
pp1 = plot(fraction,eta_fmnist,'s','MarkerSize',9,'MarkerEdgeColor','red','MarkerFaceColor','red','LineWidth',1.5);
pp1_line = plot(fraction,eta_fmnist,'r','LineWidth',1.5);
%pp2 = plot(fraction,eta_fmnist_threshold,'r');
pp2_line = plot(fraction,eta_fmnist_threshold,'r','LineWidth',1.5);
ylim([0 3.5])
ylabel('Ratio $\eta$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')



ax = gca;
ax.YAxis(1).Color = 'b';
ax.YAxis(2).Color = 'r';

set(gca,'FontSize',12,'FontWeight','bold')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

subplot(2,1,2);
%subplot('Position',[0.15 0.0 0.75 0.35]);
%subplot(2,1,2,'Position',[0.15 0.0 0.75 0.35]);

hold on
xlim([0.04 1.01])
xlabel('(b) Fraction $\gamma$ of CIFAR-10 Data','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis left
p11 = plot(fraction,data_cifar10_d_org_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p11_line = plot(fraction,data_cifar10_d_org_sm,'b','LineWidth',1.5);
p2 = plot(fraction,data_cifar10_d_alt_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p21_line = plot(fraction,data_cifar10_d_alt_sm,'b','LineWidth',1.5);
ylim([0 80])
ylabel('Distance from $D^{sm}$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis right
pp11 = plot(fraction,eta_cifar10,'s','MarkerSize',9,'MarkerEdgeColor','red','MarkerFaceColor','red','LineWidth',1.5);
pp11_line = plot(fraction,eta_cifar10,'r','LineWidth',1.5);
%pp2 = plot(fraction,eta_fmnist_threshold,'r');
pp21_line = plot(fraction,eta_cifar10_threshold,'r','LineWidth',1.5);
ylim([0 3.5])
ylabel('Ratio $\eta$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')


ax = gca;
ax.YAxis(1).Color = 'b';
ax.YAxis(2).Color = 'r';

set(gca,'FontSize',12,'FontWeight','bold')





% lgd = legend([p1,p2],{'{random (Fashion-MNIST)}','{HPNN (Fashion-MNIST)}'},'FontSize',12,'FontWeight','bold','Location','southeast')
% title(lgd,'Model Initialization')
% 
% fig = gcf;
% fig.PaperPositionMode = 'auto';
% fig_pos = fig.PaperPosition;
% fig.PaperSize = [fig_pos(3) fig_pos(4)];
% print(fig,'plots\file_thiefdataset_size_trend','-dpdf')

==> plots/wm_compression.m <==
clc;
clear all;

fraction = [0 10 20 30 40 50];

data_fmnist_d_org_sm = [40.76 41.83 49.99 74.29 122.11 127.14];
data_fmnist_d_alt_sm = [15.2 16.03 18.51 27.95 53.35 60.24];
eta_fmnist =[2.68 2.61 2.7 2.66 2.29 2.11];
eta_fmnist_threshold = [1 1 1 1 1 1];

data_cifar10_d_org_sm = [33.21 33.25 35.43 36.98 40.13 46.14];
data_cifar10_d_alt_sm = [14.11 14.63 14.9 15.43 16.79 19.54];
eta_cifar10 =[2.35 2.27 2.38 2.4 2.39 2.36];
eta_cifar10_threshold = [1 1 1 1 1 1];


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
subplot(2,1,1);
%subplot('Position',[0.15 0.5 0.75 0.35]);


hold on
xlim([-0.1 50.1])
xlabel('(a) Pruning Rate $\kappa$ (\%) on Fashion MNIST Data','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis left
p1 = plot(fraction,data_fmnist_d_org_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p1_line = plot(fraction,data_fmnist_d_org_sm,'b','LineWidth',1.5);
p2 = plot(fraction,data_fmnist_d_alt_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p2_line = plot(fraction,data_fmnist_d_alt_sm,'b','LineWidth',1.5);
ylim([0 130])
ylabel('Distance from $D^{sm}$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis right
pp1 = plot(fraction,eta_fmnist,'s','MarkerSize',9,'MarkerEdgeColor','red','MarkerFaceColor','red','LineWidth',1.5);
pp1_line = plot(fraction,eta_fmnist,'r','LineWidth',1.5);
%pp2 = plot(fraction,eta_fmnist_threshold,'r');
pp2_line = plot(fraction,eta_fmnist_threshold,'r','LineWidth',1.5);
ylim([0 3.5])
ylabel('Ratio $\eta$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')



ax = gca;
ax.YAxis(1).Color = 'b';
ax.YAxis(2).Color = 'r';

set(gca,'FontSize',12,'FontWeight','bold')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

subplot(2,1,2);
%subplot('Position',[0.15 0.0 0.75 0.35]);
%subplot(2,1,2,'Position',[0.15 0.0 0.75 0.35]);

hold on
xlim([-0.1 50.1])
xlabel('(b) Pruning Rate $\kappa$ (\%) on CIFAR-10 Data','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis left
p11 = plot(fraction,data_cifar10_d_org_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p11_line = plot(fraction,data_cifar10_d_org_sm,'b','LineWidth',1.5);
p2 = plot(fraction,data_cifar10_d_alt_sm,'o','MarkerSize',6,'MarkerEdgeColor','blue','MarkerFaceColor','blue','LineWidth',1.5);
p21_line = plot(fraction,data_cifar10_d_alt_sm,'b','LineWidth',1.5);
ylim([0 110])
ylabel('Distance from $D^{sm}$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')

yyaxis right
pp11 = plot(fraction,eta_cifar10,'s','MarkerSize',9,'MarkerEdgeColor','red','MarkerFaceColor','red','LineWidth',1.5);
pp11_line = plot(fraction,eta_cifar10,'r','LineWidth',1.5);
%pp2 = plot(fraction,eta_fmnist_threshold,'r');
pp21_line = plot(fraction,eta_cifar10_threshold,'r','LineWidth',1.5);
ylim([0 3.5])
ylabel('Ratio $\eta$','FontSize',14,'FontWeight','bold','Color','k','Interpreter','latex')


ax = gca;
ax.YAxis(1).Color = 'b';
ax.YAxis(2).Color = 'r';

set(gca,'FontSize',12,'FontWeight','bold')





% lgd = legend([p1,p2],{'{random (Fashion-MNIST)}','{HPNN (Fashion-MNIST)}'},'FontSize',12,'FontWeight','bold','Location','southeast')
% title(lgd,'Model Initialization')
% 
% fig = gcf;
% fig.PaperPositionMode = 'auto';
% fig_pos = fig.PaperPosition;
% fig.PaperSize = [fig_pos(3) fig_pos(4)];
% print(fig,'plots\file_thiefdataset_size_trend','-dpdf')
